Internal heating in rapidly rotating convection is not a shortcut to geostrophic turbulence

Convective turbulence in planets and stars is often driven by internal heating. This forcing mechanism has also been proposed as a means of accessing the diffusion-free scalings of the geostrophic turbulence (GT) regime at modest forcing. We test this with the asymptotically reduced quasi-geostrophic model, which is formally valid in the limit of vanishing Ekman number, $Ek \rightarrow 0$, and retains the Prandtl number as an independent parameter. We find no such shortcut: the Nusselt and Reynolds numbers are no closer to their diffusion-free predictions than in the boundary-heated case; the predicted $Pr^{-1/2}$ collapse fails over the range surveyed; and the prefactor depends on the form of the heating. Our no-slip/stress-free cases track the radiatively driven simulations of Hadjerci, Bouillaut, Miquel & Gallet (J. Fluid Mech., vol. 998, 2024, A9) case by case. Those simulations span only the narrow range of forcing over which the compensated Nusselt number is near its maximum within their geostrophic-turbulence criterion; across the wider range accessible to the reduced model it rises to that maximum and then falls by more than an order of magnitude while the flow remains rotationally constrained. We argue that bulk transport scalings are incomplete diagnostics of GT, whereas the saturation of the interior mean temperature gradient and of the vertical velocity kurtosis remain reliable indicators.

==> anc/internal_heating_rapids_supp.csv <==
configuration,heating_profile,Pr,series,Ra_q_tilde,Ek,Ra_tilde,Nu,Nu_err,Re_z_tilde,Re_z_tilde_err,Nx,Ny,Nz,dt
SF-SF,Exponential,7,,100.0,0.0,11.8,3.81,0.031,0.335,0.003,192,192,72,0.02
SF-SF,Exponential,7,,500.0,0.0,16.4,13.7,0.24,0.832,0.007,288,288,96,0.005
SF-SF,Exponential,7,,1000.0,0.0,18.2,24.7,0.42,1.19,0.01,288,288,96,0.002
SF-SF,Exponential,7,,2000.0,0.0,20.0,45.0,0.59,1.68,0.011,384,384,144,0.002
SF-SF,Exponential,7,,5000.0,0.0,26.5,85.0,6.6,2.77,0.047,384,384,192,0.001
SF-SF,Exponential,7,,10000.0,0.0,36.7,122.0,14.0,4.1,0.066,576,576,288,0.0002
SF-SF,Exponential,7,,20000.0,0.0,56.4,160.0,17.0,6.02,0.098,576,576,288,0.0002
SF-SF,Exponential,7,,50000.0,0.0,115.0,196.0,14.0,9.23,0.18,576,576,288,0.0002
SF-SF,Exponential,7,,100000.0,0.0,182.0,248.0,15.0,12.7,0.25,768,768,384,0.0002
SF-SF,Exponential,7,,200000.0,0.0,260.0,347.0,26.0,19.1,0.93,1152,1152,432,0.0001
SF-SF,Exponential,1,,100.0,0.0,12.1,3.72,0.058,2.54,0.028,192,192,72,0.005
SF-SF,Exponential,1,,500.0,0.0,18.4,12.3,0.7,7.23,0.15,384,384,96,0.0005
SF-SF,Exponential,1,,1000.0,0.0,23.7,19.0,1.3,10.7,0.28,384,384,144,0.0002
SF-SF,Exponential,1,,2000.0,0.0,31.9,28.2,2.2,15.1,0.45,384,384,144,0.0002
SF-SF,Exponential,1,,5000.0,0.0,45.7,49.2,4.9,23.8,0.88,576,576,384,0.0002
SF-SF,Exponential,1,,10000.0,0.0,59.2,76.0,7.5,33.3,1.5,768,768,576,0.0001
SF-SF,Exponential,1,,20000.0,0.0,73.8,122.0,13.0,47.9,2.3,768,768,768,5e-05
SF-SF,Exponential,1,,50000.0,0.0,102.0,221.0,29.0,74.3,5.7,768,768,1152,5e-05
SF-SF,Uniform,1,,100.0,0.0,15.0,3.33,0.048,2.61,0.03,192,192,96,0.002
SF-SF,Uniform,1,,500.0,0.0,25.5,9.79,0.4,7.43,0.16,384,384,96,0.0005
SF-SF,Uniform,1,,1000.0,0.0,33.7,14.8,0.76,11.0,0.28,384,384,144,0.0005
SF-SF,Uniform,1,,2000.0,0.0,45.7,21.9,1.3,15.5,0.47,576,576,192,0.0002
SF-SF,Uniform,1,,5000.0,0.0,65.5,38.2,3.0,24.3,0.84,576,576,288,0.0001
SF-SF,Uniform,1,,10000.0,0.0,86.5,57.8,4.8,35.3,1.9,576,576,384,0.0001
SF-SF,Uniform,1,,20000.0,0.0,111.0,90.1,7.2,50.3,3.9,576,576,288,5e-05
SF-SF,Uniform,1,,50000.0,0.0,152.0,164.0,13.0,83.5,8.0,576,576,576,3.0000000000000004e-05
NS-SF,Exponential,7,"matched to Hadjerci et al. (2024), fixed Ra_q = 1e12",3970.0,5e-07,17.5,103.0,2.4,2.38,0.018,384,384,192,0.005
NS-SF,Exponential,7,"matched to Hadjerci et al. (2024), fixed Ra_q = 1e12",6210.0,7e-07,19.8,142.0,6.1,3.01,0.033,384,384,192,0.002
NS-SF,Exponential,7,"matched to Hadjerci et al. (2024), fixed Ra_q = 1e12",10000.0,1e-06,24.5,185.0,24.0,4.0,0.053,384,384,384,0.002
NS-SF,Exponential,7,"matched to Hadjerci et al. (2024), fixed Ra_q = 1e12",17200.0,1.5e-06,30.6,253.0,42.0,5.37,0.074,384,384,576,0.001
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,100.0,1e-07,9.96,4.53,0.012,0.331,0.0012,192,192,192,0.02
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,500.0,1e-07,12.9,17.5,0.22,0.83,0.0066,192,192,192,0.02
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,1000.0,1e-07,14.1,31.9,0.52,1.19,0.0095,192,192,192,0.01
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,2000.0,1e-07,15.4,58.4,1.1,1.68,0.016,288,288,192,0.005
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,5000.0,1e-07,17.5,128.0,2.8,2.63,0.026,288,288,192,0.005
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,10000.0,1e-07,20.5,219.0,9.6,3.76,0.044,384,384,192,0.002
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,20000.0,1e-07,37.8,238.0,39.0,5.85,0.083,384,384,576,0.001
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,50000.0,1e-07,84.5,266.0,17.0,8.95,0.12,384,384,768,0.0005
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,100000.0,1e-07,147.0,307.0,18.0,12.2,0.17,576,576,576,0.0005
NS-SF,Exponential,7,broader scan at fixed Ek = 1e-7,200000.0,1e-07,236.0,381.0,23.0,16.9,0.33,576,576,768,0.00030000000000000003
#
#
#Simulations reported in "Internal heating in rapidly rotating convection is not a shortcut to geostrophic turbulence".
#configuration = Boundary conditions: SF-SF (both stress-free) or NS-SF (no-slip lower, stress-free upper via parametrised Ekman pumping).
#heating_profile = Internal heating profile: Exponential, Q(Z) = E_c(0.05,Z) = E(0.05,Z) - 1 with E(delta,Z) = exp(-Z/delta)/[delta(1-exp(-1/delta))]; or Uniform, Q(Z) = 1.
#Pr = Prandtl number, nu/kappa.
#series = For the NS-SF cases, which sweep the case belongs to; blank for SF-SF.
#Ra_q_tilde = Reduced flux-based Rayleigh number, eps^4 Ra_q, where Ra_q = g alpha q H^4/(nu kappa) and eps = Ek^(1/3). This is the reduced quantity, smaller than Ra_q by eps^4.
#Ek = Ekman number, nu/(2 Omega H^2). Zero for the SF-SF cases, which are computed on the Ek = 0 manifold.
#Ra_tilde = Fixed-temperature reduced Rayleigh number, delta_T Ra_q_tilde, where delta_T is the time- and horizontally averaged temperature difference between the boundaries.
#Nu = Nusselt number, the ratio of total to conductive heat flux.
#Nu_err = Uncertainty in Nu from time averaging.
#Re_z_tilde = Reduced vertical Reynolds number, <w^2>^(1/2), the brackets denoting a volume and time average.
#Re_z_tilde_err = Uncertainty in Re_z_tilde from time averaging.
#Nx, Ny, Nz = Spectral resolution in x, y and z.
#dt = Time step.
#
#Definition lines begin with '#': read with pandas.read_csv(f, comment='#').

